Surrogate Assisted Strategies (The Parameterisation of an Infectious Disease Agent-Based Model)

Parameter calibration is a significant challenge in agent-based modelling and simulation (ABMS). An agent-based model's (ABM) complexity grows as the number of parameters required to be calibrated increases. This parameter expansion leads to the ABMS equivalent of the \say{curse of dimensionality}. In particular, infeasible computational requirements searching an infinite parameter space. We propose a more comprehensive and adaptive ABMS Framework that can effectively swap out parameterisation strategies and surrogate models to parameterise an infectious disease ABM. This framework allows us to evaluate different strategy-surrogate combinations' performance in accuracy and efficiency (speedup). We show that we achieve better than parity in accuracy across the surrogate assisted sampling strategies and the baselines. Also, we identify that the Metric Stochastic Response Surface strategy combined with the Support Vector Machine surrogate is the best overall in getting closest to the true synthetic parameters. Also, we show that DYnamic COOrdindate Search Using Response Surface Models with XGBoost as a surrogate attains in combination the highest probability of approximating a cumulative synthetic daily infection data distribution and achieves the most significant speedup with regards to our analysis. Lastly, we show in a real-world setting that DYCORS XGBoost and MSRS SVM can approximate the real world cumulative daily infection distribution with $97.12$\% and $96.75$\% similarity respectively.

==> plots.py <==
sns.set_theme()
sns.set_style("ticks")
sns.set_context("paper")
# sns.set_theme(style="white") #, font_scale=0.5)
plt.style.use(['seaborn-paper', 'seaborn-ticks'])
sns.set_color_codes()

matplotlib.rcParams['lines.linewidth']
matplotlib.rcParams['axes.linewidth']
plt.style.available
matplotlib.use("pgf")
matplotlib.rcParams.update({    
    'font.family': 'serif',
    'font.serif': [],       # use latex default serif font
    'font.sans-serif': [],  # use a specific sans-serif font
    'font.monospace': [],   # use a specific sans-serif font
    'text.usetex': True,
    'pgf.rcfonts': False,
    'pgf.texsystem': 'pdflatex',
    'lines.linewidth': 0.7,
    'axes.linewidth': 0.6,
    'axes.unicode_minus': False
})

golden_ratio = (5**.5 - 1) / 2

width  = 3.48761
height = width*golden_ratio
print(width,height)

#Above is setup
#-----------------------------------
#below is example

fig = plt.figure(figsize=(width,height))
#color='C1', 'C2', etc
ax = sns.lineplot(data=df_ts_Q.Acceleration.loc[:'2020-09-30'], marker='o', color='C1');
plt.legend(["Quarterly Acceleration"], loc='upper left')
ax.set_ylabel(r'Acceleration [cm/year\textsuperscript{2}]')
ax.set_ylabel(None)
sns.despine(trim=False);
fig.autofmt_xdate()
fig.tight_layout()
fig.savefig("pgf/rio_acceleration.pgf", backend='pgf', dpi=600)

